MKEvolve: A Modular Multi-Agent Framework for Kernel Code Generation

Despite rapid progress in LLM-based code generation, writing correct and performant kernels for hardware accelerators remains a key bottleneck in scaling modern ML workloads. We present MKEvolve (Modular Kernel Evolve), a framework that iteratively co-evolves a modular decomposition of complex PyTorch modules and the LLM-generated kernel for each submodule, refining the decomposition by splitting and fusing across iterations while independently improving each subkernel via LLM-driven beam search. The resulting kernels are programmatic compositions of independently verified subkernels, making them configurable (subkernel implementations are swappable), interpretable (errors and speedups are traceable to specific subkernels), and readily adaptable to related model architectures. Experiments with Triton on KernelBench L2 and L3, spanning multi-operator sequences and full model architectures, show that MKEvolve improves both correctness and speedup over end-to-end direct synthesis baselines while reducing LLM token usage by up to 35%.

==> code_files/ConvolutionalVisionTransformer/decomposed_problem.py <==
import sys
sys.path.insert(0, 'outputs_e2e/colm-demo/cvt/c4o-split-prop-fuse-i5f-s0/32_ConvolutionalVisionTransformer/orchestrator/iteration_4')
import torch.nn as nn
from subkernel_problems.conv2d_patch_embed import Model as Conv2dPatchEmbed
from subkernel_problems.linear_proj import Model as LinearProj
from subkernel_problems.transformer_block import Model as TransformerBlock
from subkernel_problems.cls_token_concat import Model as ClsTokenConcat
from subkernel_problems.linear_classifier import Model as LinearClassifier

class ModelNew(nn.Module):
    def __init__(self, num_classes, embed_dim=512, num_heads=8, num_layers=6,
                 mlp_ratio=4.0, patch_size=4, in_channels=3, image_size=32):
        super(ModelNew, self).__init__()
        
        self.patch_size = patch_size
        self.image_size = image_size
        self.embed_dim = embed_dim
        
        num_patches = (image_size // patch_size) ** 2
        
        # Match original initialization order exactly
        self.conv1 = Conv2dPatchEmbed(in_channels, embed_dim, patch_size)
        self.linear_proj = LinearProj(embed_dim * num_patches, embed_dim)
        
        self.transformer_layers = []
        for i in range(num_layers):
            # Fused transformer block (self-attention + feedforward)
            # This creates modules in same order: self_attn, then linear1, linear2
            transformer = TransformerBlock(
                d_model=embed_dim,
                nhead=num_heads,
                dim_feedforward=int(embed_dim * mlp_ratio)
            )
            setattr(self, f'transformer_{i}', transformer)
            self.transformer_layers.append(transformer)
        
        self.cls_token_concat = ClsTokenConcat(embed_dim)
        self.fc_out = LinearClassifier(embed_dim, num_classes)
    
    def forward(self, x):
        B = x.size(0)
        x = self.conv1(x)
        x = self.linear_proj(x)
        x = self.cls_token_concat(x, B)
        
        for transformer in self.transformer_layers:
            x = transformer(x)
        
        return self.fc_out(x)


==> code_files/ConvolutionalVisionTransformer/problem.py <==
import torch
import torch.nn as nn

class Model(nn.Module):
    def __init__(self, num_classes, embed_dim=512, num_heads=8, num_layers=6, 
                 mlp_ratio=4.0, patch_size=4, in_channels=3, image_size=32):
        """
        Convolutional Vision Transformer (CViT) implementation.
        :param num_classes: Number of output classes for classification.
        :param embed_dim: Dimensionality of the embedding space.
        :param num_heads: Number of attention heads.
        :param num_layers: Number of transformer layers.
        :param mlp_ratio: Ratio of the MLP hidden dimension to the embedding dimension.
        :param patch_size: Size of the convolutional patches.
        :param in_channels: Number of input channels (e.g., 3 for RGB images).
        :param image_size: Height/width of the square input image.
        """
        super(Model, self).__init__()

        self.patch_size = patch_size
        self.image_size = image_size
        self.embed_dim = embed_dim

        self.conv1 = nn.Conv2d(in_channels, embed_dim, kernel_size=patch_size, stride=patch_size)
        num_patches = (image_size // patch_size) ** 2  # Total number of patches after conv
        self.linear_proj = nn.Linear(embed_dim * num_patches, embed_dim)

        self.transformer_layers = nn.ModuleList([
            nn.TransformerEncoderLayer(
                d_model=embed_dim,
                nhead=num_heads,
                dim_feedforward=int(embed_dim * mlp_ratio),
                dropout=0.0,
                batch_first=True
            ) for _ in range(num_layers)
        ])

        self.cls_token = nn.Parameter(torch.zeros(1, 1, embed_dim))
        self.fc_out = nn.Linear(embed_dim, num_classes)

    def forward(self, x):
        """
        Forward pass of the CViT model.
        :param x: Input tensor of shape (B, C, H, W)
        :return: Output tensor of shape (B, num_classes)
        """
        B = x.size(0)
        x = self.conv1(x)                  # (B, embed_dim, H/patch_size, W/patch_size)
        x = x.flatten(start_dim=1)         # (B, embed_dim * num_patches)
        x = self.linear_proj(x)            # (B, embed_dim)

        cls_tokens = self.cls_token.expand(B, -1, -1)  # (B, 1, embed_dim)
        x = torch.cat((cls_tokens, x.unsqueeze(1)), dim=1)  # (B, 2, embed_dim)

        for layer in self.transformer_layers:
            x = layer(x)

        return self.fc_out(x[:, 0])        # Use [CLS] token for classification

# === Test config ===
batch_size = 10
image_size = 32
embed_dim = 128
in_channels = 3
num_heads = 4
num_classes = 1000

def get_inputs():
    return [torch.rand(batch_size, in_channels, image_size, image_size)]

def get_init_inputs():
    return [num_classes, embed_dim, num_heads]


==> code_files/ConvolutionalVisionTransformer/subkernel_implementations/conv2d_patch_embed.py <==
import triton
import triton.language as tl
import torch
import torch.nn as nn
from torch.nn import init

@triton.jit
def conv2d_patch_flatten_kernel(
    x_ptr, weight_ptr, bias_ptr, out_ptr,
    batch_size, in_channels, H, W,
    out_channels, out_H, out_W,
    patch_size,
    stride_xb, stride_xc, stride_xh, stride_xw,
    stride_woc, stride_wic, stride_wkh, stride_wkw,
    total_out_elements,
    BLOCK_SIZE: tl.constexpr,
):
    """
    Fused Conv2d (stride=kernel_size) + Flatten kernel.
    Each program handles one output element in the flattened output.
    Output shape: (batch_size, out_channels * out_H * out_W)
    """
    pid = tl.program_id(0)
    
    # Process multiple elements per block
    offs = pid * BLOCK_SIZE + tl.arange(0, BLOCK_SIZE)
    mask = offs < total_out_elements
    
    # Decode flattened index to (batch, out_channel, out_h, out_w)
    # Flattened output: (batch, out_channels * out_H * out_W)
    # Inner dimension order: out_channel, out_h, out_w
    spatial_size = out_H * out_W
    channel_spatial_size = out_channels * spatial_size
    
    batch_idx = offs // channel_spatial_size
    remainder = offs % channel_spatial_size
    oc_idx = remainder // spatial_size
    spatial_idx = remainder % spatial_size
    oh_idx = spatial_idx // out_W
    ow_idx = spatial_idx % out_W
    
    # Compute input starting position for this output
    ih_start = oh_idx * patch_size
    iw_start = ow_idx * patch_size
    
    # Accumulator for convolution result
    acc = tl.zeros([BLOCK_SIZE], dtype=tl.float32)
    
    # Iterate over input channels and kernel spatial dimensions
    for ic in range(in_channels):
        for kh in range(patch_size):
            for kw in range(patch_size):
                # Load input value
                ih = ih_start + kh
                iw = iw_start + kw
                
                x_offset = batch_idx * stride_xb + ic * stride_xc + ih * stride_xh + iw * stride_xw
                x_val = tl.load(x_ptr + x_offset, mask=mask, other=0.0)
                
                # Load weight value
                w_offset = oc_idx * stride_woc + ic * stride_wic + kh * stride_wkh + kw * stride_wkw
                w_val = tl.load(weight_ptr + w_offset, mask=mask, other=0.0)
                
                acc += x_val * w_val
    
    # Add bias
    bias_val = tl.load(bias_ptr + oc_idx, mask=mask, other=0.0)
    acc += bias_val
    
    # Store to output (already flattened)
    tl.store(out_ptr + offs, acc, mask=mask)


class ModelNew(nn.Module):
    """
    Triton implementation of Conv2d (patch embedding) + Flatten.
    Fuses the conv2d operation with stride=kernel_size and subsequent flattening
    into a single kernel to minimize memory traffic.
    """
    def __init__(self, in_channels, embed_dim, patch_size):
        super().__init__()
        self.in_channels = in_channels
        self.embed_dim = embed_dim
        self.patch_size = patch_size
        
        # Initialize weight and bias same as nn.Conv2d
        # Weight shape: (out_channels, in_channels, kernel_h, kernel_w)
        self.weight = nn.Parameter(torch.empty(embed_dim, in_channels, patch_size, patch_size))
        self.bias = nn.Parameter(torch.empty(embed_dim))
        
        # Initialize using same method as nn.Conv2d
        init.kaiming_uniform_(self.weight, a=5**0.5)
        fan_in, _ = init._calculate_fan_in_and_fan_out(self.weight)
        bound = 1 / fan_in**0.5 if fan_in > 0 else 0
        init.uniform_(self.bias, -bound, bound)
    
    def forward(self, x):
        batch_size, in_channels, H, W = x.shape
        
        # Output spatial dimensions
        out_H = H // self.patch_size
        out_W = W // self.patch_size
        
        # Total output elements (flattened)
        total_out_elements = batch_size * self.embed_dim * out_H * out_W
        
        # Allocate output tensor (already flattened)
        out = torch.empty((batch_size, self.embed_dim * out_H * out_W), 
                         device=x.device, dtype=x.dtype)
        
        # Grid configuration
        BLOCK_SIZE = 256
        grid = ((total_out_elements + BLOCK_SIZE - 1) // BLOCK_SIZE,)
        
        # Launch kernel
        conv2d_patch_flatten_kernel[grid](
            x, self.weight, self.bias, out,
            batch_size, in_channels, H, W,
            self.embed_dim, out_H, out_W,
            self.patch_size,
            x.stride(0), x.stride(1), x.stride(2), x.stride(3),
            self.weight.stride(0), self.weight.stride(1), self.weight.stride(2), self.weight.stride(3),
            total_out_elements,
            BLOCK_SIZE=BLOCK_SIZE,
        )
        
        return out

==> code_files/ConvolutionalVisionTransformer/subkernel_problems/cls_token_concat.py <==
import torch
import torch.nn as nn

class Model(nn.Module):
    def __init__(self, embed_dim):
        super().__init__()
        self.cls_token = nn.Parameter(torch.zeros(1, 1, embed_dim))
    
    def forward(self, x, batch_size):
        # x is (B, embed_dim), need to make it (B, 1, embed_dim) then concat with cls
        cls_tokens = self.cls_token.expand(batch_size, -1, -1)
        x = torch.cat((cls_tokens, x.unsqueeze(1)), dim=1)
        return x

def get_init_inputs():
    return (128,)

def get_inputs():
    return (torch.rand(10, 128), 10)


==> code_files/ConvolutionalVisionTransformer/subkernel_problems/conv2d_patch_embed.py <==
import torch
import torch.nn as nn

class Model(nn.Module):
    def __init__(self, in_channels, embed_dim, patch_size):
        super().__init__()
        self.conv = nn.Conv2d(in_channels, embed_dim, kernel_size=patch_size, stride=patch_size)
    
    def forward(self, x):
        x = self.conv(x)
        x = x.flatten(start_dim=1)
        return x

def get_init_inputs():
    return (3, 128, 4)

def get_inputs():
    return (torch.rand(10, 3, 32, 32),)


==> code_files/ConvolutionalVisionTransformer/subkernel_problems/linear_classifier.py <==
import torch
import torch.nn as nn

class Model(nn.Module):
    def __init__(self, in_features, num_classes):
        super().__init__()
        self.fc = nn.Linear(in_features, num_classes)
    
    def forward(self, x):
        # x is (B, 2, embed_dim), extract CLS token at position 0
        return self.fc(x[:, 0])

def get_init_inputs():
    return (128, 1000)

def get_inputs():
    return (torch.rand(10, 2, 128),)


==> code_files/ConvolutionalVisionTransformer/subkernel_problems/linear_proj.py <==
import torch
import torch.nn as nn

class Model(nn.Module):
    def __init__(self, in_features, out_features):
        super().__init__()
        self.linear = nn.Linear(in_features, out_features)
    
    def forward(self, x):
        return self.linear(x)

def get_init_inputs():
    return (128 * 64, 128)

def get_inputs():
    return (torch.rand(10, 128 * 64),)


==> code_files/ConvolutionalVisionTransformer/subkernel_problems/transformer_block.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F

class Model(nn.Module):
    # FUSION RATIONALE: Fuses self_attention_block and feedforward_block
    # - Eliminates intermediate tensor [B, seq_len, embed_dim] between attention and FFN
    # - For [10, 2, 128] float32 = 10 × 2 × 128 × 4 = 10KB per layer × 6 layers = 60KB saved
    # - More importantly: Reduces kernel launches from 12 to 6 (saves ~30-60μs overhead)
    # - Both subkernels had correct=True with speedups ~1.0, making fusion safe
    # - Combined runtime represents ~97% of total model time
    def __init__(self, d_model, nhead, dim_feedforward):
        super().__init__()
        # Self-attention components (created first to match RNG order)
        self.self_attn = nn.MultiheadAttention(d_model, nhead, dropout=0.0, batch_first=True)
        self.norm1 = nn.LayerNorm(d_model)
        # Feedforward components (created second to match RNG order)
        self.linear1 = nn.Linear(d_model, dim_feedforward)
        self.linear2 = nn.Linear(dim_feedforward, d_model)
        self.norm2 = nn.LayerNorm(d_model)
    
    def forward(self, x):
        # Self-attention with residual connection and layer norm
        attn_out, _ = self.self_attn(x, x, x, need_weights=False)
        x = self.norm1(x + attn_out)
        # Feed-forward with residual connection and layer norm
        ff_out = self.linear2(F.relu(self.linear1(x)))
        x = self.norm2(x + ff_out)
        return x

# TransformerBlock is instantiated 6 times in ModelNew
def get_init_inputs_0():
    return (128, 4, 512)

def get_inputs_0():
    return (torch.rand(10, 2, 128),)

def get_init_inputs_1():
    return (128, 4, 512)

def get_inputs_1():
    return (torch.rand(10, 2, 128),)

def get_init_inputs_2():
    return (128, 4, 512)

def get_inputs_2():
    return (torch.rand(10, 2, 128),)

def get_init_inputs_3():
    return (128, 4, 512)

def get_inputs_3():
    return (torch.rand(10, 2, 128),)

def get_init_inputs_4():
    return (128, 4, 512)

def get_inputs_4():
    return (torch.rand(10, 2, 128),)

def get_init_inputs_5():
    return (128, 4, 512)

def get_inputs_5():
    return (torch.rand(10, 2, 128),)

def get_input_configs():
    return [
        {"get_init_inputs": get_init_inputs_0, "get_inputs": get_inputs_0},
        {"get_init_inputs": get_init_inputs_1, "get_inputs": get_inputs_1},
        {"get_init_inputs": get_init_inputs_2, "get_inputs": get_inputs_2},
        {"get_init_inputs": get_init_inputs_3, "get_inputs": get_inputs_3},
        {"get_init_inputs": get_init_inputs_4, "get_inputs": get_inputs_4},
        {"get_init_inputs": get_init_inputs_5, "get_inputs": get_inputs_5},
    ]


==> figures/adaptation/plot_adaptation_figure.py <==
#!/usr/bin/env python3
"""
Generate the adaptation figure showing Piecewise-Profiled Modular Kernel
applied to three different MobileNetV1 variants.

Usage:
    python scripts/plot_adaptation_figure.py [-o OUTPUT_BASE]
"""

import argparse
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches

# --- Publication styling ---
plt.rcParams.update({
    "font.family": "sans-serif",
    "font.sans-serif": ["Arial"],
    "font.weight": "bold",
    "font.size": 9,
    "axes.labelsize": 10,
    "axes.titlesize": 11,
    "legend.fontsize": 8,
    "xtick.labelsize": 8,
    "ytick.labelsize": 8,
    "figure.dpi": 150,
    "savefig.dpi": 300,
    "savefig.bbox": "tight",
    "axes.grid": True,
    "grid.alpha": 0.3,
    "grid.color": "#cccccc",
})

# --- Colors ---
COLOR_DEFAULT = "#fff8dc"
COLOR_DEFAULT_EDGE = "#c5a83a"
COLOR_PURPLE = "#c2ddd0"
COLOR_PURPLE_EDGE = "#40826d"
COLOR_BLUE = "#c8ddf0"
COLOR_BLUE_EDGE = "#5a9ac6"
COLOR_TASK_ORANGE = "#f4c08e"
COLOR_TASK_ORANGE_EDGE = "#d48a3c"
COLOR_TASK_GREEN = "#fff8dc"
COLOR_TASK_GREEN_EDGE = "#c5a83a"
COLOR_RED = "#d62728"
COLOR_SOLUTION_BG = "#f8f8f8"
COLOR_SOLUTION_EDGE = "#999999"

# --- Row data ---
ROWS = [
    {
        "task_name": "MobileNetV1",
        "task_color": COLOR_TASK_GREEN,
        "task_edge": COLOR_TASK_GREEN_EDGE,
        "solution_label": "1.8x e2e speedup",
        "kernels": [
            {"name": "Conv2D+BN\n+ReLU fused", "mult": "x1", "speedup": "1.7x",
             "color": COLOR_DEFAULT, "edge": COLOR_DEFAULT_EDGE},
            {"name": "Depthwise\nSeparable Conv", "mult": "x13", "speedup": "1.9x",
             "color": COLOR_DEFAULT, "edge": COLOR_DEFAULT_EDGE, "w": 2.5},
            {"name": "AvgPool2D", "mult": "x1", "speedup": "2.6x",
             "color": COLOR_DEFAULT, "edge": COLOR_DEFAULT_EDGE, "w": 1.9},
            {"name": "Matmul", "mult": "x1", "speedup": "0.7x",
             "color": COLOR_DEFAULT, "edge": COLOR_DEFAULT_EDGE, "w": 1.5},
        ],
    },
    {
        "task_name": "MobileNetV1\n(MaxPool)",
        "task_color": COLOR_BLUE,
        "task_edge": COLOR_BLUE_EDGE,
        "solution_label": "1.7x e2e speedup",
        "kernels": [
            {"name": "Conv2D+BN\n+ReLU fused", "mult": "x1", "speedup": "1.7x",
             "color": COLOR_DEFAULT, "edge": COLOR_DEFAULT_EDGE},
            {"name": "Depthwise\nSeparable Conv", "mult": "x13", "speedup": "1.9x",
             "color": COLOR_DEFAULT, "edge": COLOR_DEFAULT_EDGE, "w": 2.5},
            {"name": "MaxPool2D", "mult": "x1", "speedup": "2.0x",
             "color": COLOR_BLUE, "edge": COLOR_BLUE_EDGE, "w": 1.9},
            {"name": "Matmul", "mult": "x1", "speedup": "0.7x",
             "color": COLOR_DEFAULT, "edge": COLOR_DEFAULT_EDGE, "w": 1.5},
        ],
    },
    {
        "task_name": "MobileNetV1\n(LPPool)",
        "task_color": COLOR_PURPLE,
        "task_edge": COLOR_PURPLE_EDGE,
        "solution_label": "1.8x e2e speedup",
        "kernels": [
            {"name": "Conv2D+BN\n+ReLU fused", "mult": "x1", "speedup": "1.7x",
             "color": COLOR_DEFAULT, "edge": COLOR_DEFAULT_EDGE},
            {"name": "Depthwise\nSeparable Conv", "mult": "x13", "speedup": "1.9x",
             "color": COLOR_DEFAULT, "edge": COLOR_DEFAULT_EDGE, "w": 2.5},
            {"name": "LPPool2D", "mult": "x1", "speedup": "1.8x",
             "color": COLOR_PURPLE, "edge": COLOR_PURPLE_EDGE, "w": 1.9},
            {"name": "Matmul", "mult": "x1", "speedup": "0.7x",
             "color": COLOR_DEFAULT, "edge": COLOR_DEFAULT_EDGE, "w": 1.5},
        ],
    },
]

# --- Layout constants (in data coords) ---
TASK_X = 1.3          # center x of task boxes
TASK_BOX_W = 2.3
TASK_BOX_H = 1.1
SOL_X_START = 4.2     # left edge of solution box
SOL_X_END = 15.0      # right edge of solution box
KERNEL_W = 2.3        # width of kernel rounded rectangle
KERNEL_H = 0.75       # height of kernel rounded rectangle
ROW_Y = [4.8, 2.8, 0.8]  # y-centers for each row
ARROW_X = SOL_X_END + 0.1  # x position of red adaptation arrows


def draw_kernel_box(ax, cx, cy, kernel, show_mult=True):
    """Draw a kernel node (rounded rectangle) with mult above and speedup below."""
    w = kernel.get("w", KERNEL_W)
    box = mpatches.FancyBboxPatch(
        (cx - w / 2, cy - KERNEL_H / 2),
        w, KERNEL_H,
        boxstyle="round,pad=0.08",
        facecolor=kernel["color"], edgecolor=kernel["edge"],
        linewidth=1.5, zorder=3,
    )
    ax.add_patch(box)
    ax.text(cx, cy, kernel["name"],
            ha="center", va="center", fontsize=13,
            fontweight="bold", color="#333333", zorder=4)
    if show_mult:
        ax.text(cx, cy + KERNEL_H / 2 + 0.12, kernel["mult"],
                ha="center", va="bottom", fontsize=11,
                fontweight="bold", color="#1a3a6b", zorder=4)
    ax.text(cx, cy - KERNEL_H / 2 - 0.12, kernel["speedup"],
            ha="center", va="top", fontsize=12,
            fontweight="bold", color="#555555", zorder=4)


def draw_connector(ax, x1, y1, x2, y2, color="#888888", lw=1.2):
    """Arrow between two points."""
    ax.annotate(
        "", xy=(x2, y2), xytext=(x1, y1),
        arrowprops=dict(
            arrowstyle="->,head_width=0.24,head_length=0.16",
            color=color, lw=lw,
        ), zorder=2,
    )


def draw_row(ax, row_data, y_center, show_mult=True):
    """Draw one row: task box and solution box with kernel chain."""

    # --- Task box ---
    task_box = mpatches.FancyBboxPatch(
        (TASK_X - TASK_BOX_W / 2, y_center - TASK_BOX_H / 2),
        TASK_BOX_W, TASK_BOX_H,
        boxstyle="round,pad=0.1",
        facecolor=row_data["task_color"], edgecolor=row_data["task_edge"],
        linewidth=1.5, zorder=3,
    )
    ax.add_patch(task_box)
    ax.text(TASK_X, y_center, row_data["task_name"],
            ha="center", va="center", fontsize=13,
            fontweight="bold", color="#333333", zorder=4)

    # --- Solution dashed box ---
    sol_w = SOL_X_END - SOL_X_START
    # Asymmetric padding: top extends more for row 0 (mult labels), bottom a bit more for all
    if show_mult:
        pad_top = 0.25
        pad_bot = 0.25
    else:
        pad_top = 0.15
        pad_bot = 0.25
    sol_h = KERNEL_H / 2 + pad_top + KERNEL_H / 2 + pad_bot
    sol_y_bottom = y_center - KERNEL_H / 2 - pad_bot
    sol_box = mpatches.FancyBboxPatch(
        (SOL_X_START, sol_y_bottom),
        sol_w, sol_h,
        boxstyle="round,pad=0.12",
        facecolor=COLOR_SOLUTION_BG, edgecolor=COLOR_SOLUTION_EDGE,
        linewidth=1.0, linestyle="--", zorder=1,
    )
    ax.add_patch(sol_box)

    # Solution label — placed ABOVE the dashed box
    label = row_data["solution_label"]
    y_label = sol_y_bottom - 0.25
    x_center = SOL_X_START + sol_w / 2

    ax.text(x_center, y_label, label,
            ha="center", va="top", fontsize=12,
            fontweight="bold", color="#555555", zorder=4)

    # --- Hollow arrow from task box to solution box ---
    arrow_x_start = TASK_X + TASK_BOX_W / 2 + 0.1
    arrow_x_end = SOL_X_START - 0.1
    # Draw hollow arrow using a polygon (outline only)
    head_start = arrow_x_end - 0.3
    shaft_hw = 0.08  # half-width of shaft
    head_hw = 0.2    # half-width of arrowhead
    arrow_verts = [
        (arrow_x_start, y_center - shaft_hw),
        (head_start, y_center - shaft_hw),
        (head_start, y_center - head_hw),
        (arrow_x_end, y_center),
        (head_start, y_center + head_hw),
        (head_start, y_center + shaft_hw),
        (arrow_x_start, y_center + shaft_hw),
        (arrow_x_start, y_center - shaft_hw),
    ]
    arrow_poly = mpatches.Polygon(
        arrow_verts, closed=True,
        facecolor="none", edgecolor="#555555",
        linewidth=1.5, zorder=2,
    )
    ax.add_patch(arrow_poly)

    # --- Kernel boxes (equal-gap placement, with extra gap after first box) ---
    kernels = row_data["kernels"]
    n = len(kernels)
    widths = [k.get("w", KERNEL_W) for k in kernels]
    extra_gap = 0.5  # extra space between all adjacent boxes
    total_box_w = sum(widths)
    total_gap = sol_w - total_box_w - (n - 1) * extra_gap
    gap = total_gap / (n + 1)  # equal gaps on both sides and between boxes
    centers = []
    cx = SOL_X_START + gap + widths[0] / 2
    centers.append(cx)
    for i in range(1, n):
        cx = centers[i - 1] + widths[i - 1] / 2 + gap + extra_gap + widths[i] / 2
        centers.append(cx)
    for i, k in enumerate(kernels):
        draw_kernel_box(ax, centers[i], y_center, k, show_mult=show_mult)

    # Arrows between adjacent kernels
    for i in range(len(centers) - 1):
        w_left = kernels[i].get("w", KERNEL_W)
        w_right = kernels[i + 1].get("w", KERNEL_W)
        draw_connector(ax,
                       centers[i] + w_left / 2 + 0.06, y_center,
                       centers[i + 1] - w_right / 2 - 0.06, y_center,
                       color="#888888", lw=1.0)


def main():
    parser = argparse.ArgumentParser(description="Generate adaptation figure.")
    parser.add_argument(
        "-o", "--output", default="adaptation_figure",
        help="Output base path without extension (default: adaptation_figure)",
    )
    args = parser.parse_args()

    fig, ax = plt.subplots(1, 1, figsize=(13, 8.2))
    ax.axis("off")

    # --- Title and "Problem" label ---
    ax.text((SOL_X_START + SOL_X_END) / 2, ROW_Y[0] + 1.15,
            "Piecewise-Profiled Modular Triton Kernels\n(Speedup reported w.r.t. torch.compile)",
            ha="center", va="bottom", fontsize=15,
            fontweight="bold", color="#222222")
    ax.text(TASK_X, ROW_Y[0] + 0.9,
            "Problems\n(PyTorch\nreference)",
            ha="center", va="bottom", fontsize=15,
            fontweight="bold", color="#222222")

    # --- Draw all three rows ---
    for i, row_data in enumerate(ROWS):
        draw_row(ax, row_data, ROW_Y[i], show_mult=(i == 0))

    # --- Red curved arrows on the far right (row 0 → row 1, row 0 → row 2) ---
    for i, target_row in enumerate([1, 2]):
        rad = -0.3 - i * 0.15
        ax.annotate(
            "",
            xy=(ARROW_X, ROW_Y[target_row]),    # arrow tip at row center
            xytext=(ARROW_X, ROW_Y[0]),          # arrow start at row 0 center
            arrowprops=dict(
                arrowstyle="->,head_width=0.35,head_length=0.25",
                color=COLOR_RED, lw=2.2,
                connectionstyle=f"arc3,rad={rad}",
            ),
            zorder=5,
        )

    # --- Axis limits ---
    ax.set_xlim(-0.2, ARROW_X + 0.5)
    ax.set_ylim(ROW_Y[-1] - KERNEL_H / 2 - 0.25 - 0.3, ROW_Y[0] + KERNEL_H / 2 + 0.35 + 1.0)
    ax.set_aspect("equal")

    fig.savefig(f"{args.output}.pdf", bbox_inches="tight", pad_inches=0.05)
    fig.savefig(f"{args.output}.png", bbox_inches="tight", pad_inches=0.05)
    plt.close(fig)
    print(f"Saved: {args.output}.pdf")
    print(f"Saved: {args.output}.png")


if __name__ == "__main__":
    main()

